Relative flow fluctuations as a probe of initial state fluctuations

Elliptic flow, $v_2$, and triangular flow, $v_3$, are to a good approximation linearly proportional to the corresponding spatial anisotropies of the initial density profile, $\varepsilon_2$ and $\varepsilon_3$. Using event-by-event hydrodynamic simulations, we point out when deviations from this linear scaling are to be expected. When these deviations are negligible, relative $v_n$ fluctuations are equal to relative $\varepsilon_n$ fluctuations, and one can directly probe models of initial conditions using ratios of cumulants, for instance $v_n\{4\}/v_n\{2\}$. We argue that existing models of initial conditions tend to overestimate flow fluctuations in central Pb+Pb collisions, and to underestimate them in peripheral collisions. We make predictions for $v_3\{6\}$ in noncentral Pb+Pb collisions, and for $v_3\{4\}$ and $v_3\{6\}$ in high-multiplicity p+Pb collisions.

==> anc/figure1.dat <==
---->> FIGURE 1

For each model the following columns are shown

COLUMN 1 = centrality [%]
COLUMN 2 = ratio of cumulants
COLUMN 3 = error

MC GLAUBER - e2{4}/e2{2}

7.5	0.7142003455010398	0.017811423094964595
12.5	0.8129132715098684	0.007127405893664227
17.5	0.8610187800903405	0.004627161023224231
22.5	0.8768638381196205	0.00589290001598257
27.5	0.9007100324437077	0.0054555347177051286
32.5	0.9039579005308451	0.0041572851671407484
37.5	0.8961284688241405	0.005502790821615926
42.5	0.8984835609757471	0.0022292226867335133
47.5	0.8976208404257279	0.00229295659489454
52.5	0.888867291734014	0.002511104346860894
57.5	0.8906776442808967	0.0024703865083151033
62.5	0.8915811703563791	0.002652865726253178
67.5	0.8863964801762779	0.0026619380289223658
72.5	0.8845533196609262	0.0030909034890990996
77.5	0.8739972994651588	0.003310852052315984

HYDRO - v2{4}/v2{2}

7.5	0.702863217385081	0.021245974764721776
12.5	0.7987109473340708	0.008241544572899287
17.5	0.8486917213363084	0.005383269806595582
22.5	0.8572175881452189	0.007392152201039347
27.5	0.884165902357508	0.006732397311080347
32.5	0.8813640239764922	0.005549909310808168
37.5	0.8590732639021033	0.008254839161969814
42.5	0.8596961248604438	0.0034363855142322754
47.5	0.8496110128773429	0.003924251220899207
52.5	0.8247486822984604	0.004878745344740177
57.5	0.8147753722086081	0.005052210500211102
62.5	0.8115081908854302	0.005519190410591973
67.5	0.7972300858161738	0.00580603138799436
72.5	0.7955599998826766	0.0068375126727642736
77.5	0.7808883785336442	0.007162174163409713

MC GLAUBER - e3{4}/e3{2}

7.5	0.5082746840597607	0.05851815581721634
12.5	0.40088243347845254	0.11432341821096798
17.5	0.5295884349382538	0.044953474623226186
22.5	0.4197721551285194	0.15432778203954972
27.5	0.5452706946011169	0.07479610197183985
32.5	0.5949689194899114	0.042996293430774164
37.5	0.5039205961847121	0.08740772838110439
42.5	0.5729906894070961	0.026146517218842397
47.5	0.6128619109724398	0.02067156536233259
52.5	0.6432856748686085	0.016956442351412443
57.5	0.6581562991752589	0.015277759424730636
62.5	0.6809279626385891	0.014123913995691394
67.5	0.7045931039609172	0.010771309292475524
72.5	0.6472986677213899	0.018293459463734826
77.5	0.3817524470817696	0.10764080242956021

HYDRO - v3{4}/v3{2}

7.5	0.514148232940778	0.06088852638427221
12.5	0.3952337801742104	0.12017252787359746
17.5	0.41290766085607555	0.09764886103765409
22.5	0.38833308812605544	0.19274913593959
27.5	0.3916178480736755	0.22587969843102287
32.5	0.5348339118233765	0.059739195713951504
37.5	0.4488340534549614	0.13700260516481905
42.5	0.4575164950389622	0.05555321270497218
47.5	0.5098553359016759	0.041434215472282196
52.5	0.5320642811555015	0.03382300044973482
57.5	0.5512012282900667	0.02966239363621156
62.5	0.6093327463710728	0.02154452822455026
67.5	0.628451554344714	0.01768330194344356
72.5	0.5703519316544551	0.030892515918403904
77.5	0.21942660647675435	0.5401414242748234


==> anc/figure2.dat <==
---->> FIGURE 2

For each model the following columns are shown

COLUMN 1 = centrality [%]
COLUMN 2 = e2{4}/e2{2}
COLUMN 3 = error on e2{4}/e2{2}

TRENTO P=-1

1.5	0.20591766104373277	0.0973310575246472
2.5	0.5493694323183713	0.004378359147616424
3.5	0.6652060384413052	0.0020868413079763006
4.5	0.7366944218405252	0.0012880388854211613
5.5	0.7809093255841206	0.00093340928437764
6.5	0.8145293965782018	0.0007178111987270539
7.5	0.8369058618230352	0.0005955020195949113
8.5	0.8547149728569707	0.0005044327459715417
9.5	0.8678311466555112	0.00043965351731088643
12.5	0.8907622996883837	0.00015271031006606293
17.5	0.9183087671460932	0.00010627287352385723

TRENTO P=0

2.5	0.3993812365052124	0.012734633318952873
3.5	0.5371357354939303	0.004703123432377118
4.5	0.6339979317168826	0.0025060909180006042
5.5	0.6992704847922168	0.0016402596126411646
6.5	0.7465546408942018	0.0011746057503111186
7.5	0.7760290274261561	0.0009585708918716973
8.5	0.8002571373069987	0.0007886157168852804
9.5	0.8201524028328288	0.0006710103496079366
12.5	0.8523930387623391	0.00022602756064336543
17.5	0.8907400123365953	0.0001498474155441707

TRENTO P=1

0.5	0.2167001272947332	0.08147472026246308
6.5	0.2769498926107036	0.03799511404038234
7.5	0.42096934235563804	0.010376056599106624
8.5	0.511686720203847	0.005431826653924746
9.5	0.5598161858294897	0.0038958476424799686
12.5	0.6429524176104111	0.0010163740523155516
17.5	0.745352633520201	0.000509544142978264

rcBK

0.5	0.2904501823669023	0.052564801159128455
1.5	0.49339338536689437	0.010087905914306746
2.5	0.6480045141739894	0.0035270695202303517
3.5	0.7339657931050642	0.0020063456405211453
4.5	0.788325769914368	0.001388277430089823
5.5	0.8242938063830011	0.0010370887781528085
6.5	0.8497598248099536	0.0008258574340879735
7.5	0.8691713023446961	0.0006782666641293294
8.5	0.8823026832440104	0.0005881898405671356
9.5	0.8945823430152927	0.00051085849488128
12.5	0.9095796955875989	0.00018823213844782358
17.5	0.9323714089641006	0.00013166611869330945


==> anc/figure3.dat <==
---->> FIGURE 3

For each model the following columns are shown

COLUMN 1 = centrality [%]
COLUMN 2 = e3{4}/e3{2}
COLUMN 3 = error on e3{4}/e3{2}

TRENTO P=-1

0.5	0.2769594542707533	0.03033104581681825
1.5	0.34300885429027983	0.01572739685060762
2.5	0.36359409038446366	0.013030961401002473
3.5	0.3842168898879444	0.011102625212705237
4.5	0.39584567906577234	0.010122738657702138
5.5	0.38975462891851925	0.01066381921056169
6.5	0.40208559107053155	0.009491966285688982
7.5	0.40955565578868813	0.008934783851034658
8.5	0.41762117276757904	0.008481230454365583
9.5	0.4287034310024771	0.007635850316265939
12.5	0.4150585512126		0.0038338552297690607
17.5	0.4359532005861966	0.0032362270821786627
22.5	0.45055598661933993	0.0029080479532248692
27.5	0.46271582043124226	0.0026635042218808793
32.5	0.4785074479739966	0.0023527981502614987
37.5	0.49256837085479804	0.0021143541004085623
42.5	0.5040995403550348	0.0019409291454149456
47.5	0.5276309477017257	0.0016372129065289297
52.5	0.5509208141829298	0.001379407549546415
57.5	0.5727474091868658	0.0011736769151671083
62.5	0.6006739837920075	0.0009538539850078712
67.5	0.6310606787988661	0.0007675363374621388
72.5	0.6581990755257695	0.0006144737051500762
77.5	0.6820766692253942	0.0005323856938556229

TRENTO P=0

0.5	0.323291500268034	0.025225154465641685
1.5	0.30059426083947727	0.03125633808293635
2.5	0.2994757942719019	0.03145025284808302
3.5	0.34745122041905574	0.01971573284608999
4.5	0.34581398157344195	0.020066236654653475
5.5	0.3727965765626529	0.015989107122324004
6.5	0.3800857252638241	0.015172189329908783
7.5	0.40721758169107364	0.011922567590582312
8.5	0.3907538693095268	0.01366884524734699
9.5	0.3862213509481742	0.013999455424917734
12.5	0.3785775780023117	0.006742355296882528
17.5	0.4014150118628086	0.00557239100386886
22.5	0.4209188614520276	0.004813752672214544
27.5	0.43853212927907037	0.004214932953355127
32.5	0.4493268765523828	0.003858778073795207
37.5	0.47064198165200405	0.0032729816373559596
42.5	0.4935736307771271	0.0027659612257451066
47.5	0.5153568574543788	0.0023458838407107033
52.5	0.5447373119963925	0.0018910486712002193
57.5	0.5780765134328378	0.0014827642547517528
62.5	0.6068404175514852	0.0012083061837792864
67.5	0.6337763892267776	0.000993501967632058
72.5	0.6584285747772802	0.0008307688777184254
77.5	0.6716180278478531	0.000746640077518022

TRENTO P=1

0.5	0.26525916664192284	0.033133019172110756
1.5	0.19691078934778844	0.08183396734253152
2.5	0.11045763056663659	0.44171770336391997
5.5	0.2291038818519372	0.0509502316403064
6.5	0.242957126570143	0.042968251841122976
7.5	0.28727431068158776	0.02569761946778786
8.5	0.35772522378070554	0.013077245324923638
9.5	0.3507432969224912	0.013958107255345653
12.5	0.34905335457117714	0.006364022097422802
17.5	0.3768275284576229	0.004995870781197535
22.5	0.4139650543622604	0.0036664337278785536
27.5	0.43921295717918785	0.0030016132455388837
32.5	0.47144339146944786	0.0023440117078848536
37.5	0.5027559972117566	0.0018693280973409367
42.5	0.5342321598835433	0.0014942162520559152
47.5	0.5670675990536364	0.0011829040701773937
52.5	0.600369188706527	0.0009387316946335312
57.5	0.6293219004577016	0.0007671413788810767
62.5	0.6552221963702651	0.0006410908416850012
67.5	0.6759909890029079	0.00055584395218062
72.5	0.6886455596582141	0.0005066187395632002
77.5	0.6915364449963347	0.0004918896509372631

IP-GLASMA

15	0.3842694675611236	0.12135201334538263
25	0.4069887123300857	0.1074332800892554
35	0.5201272830800133	0.04989677766851167
45	0.5517352026983091	0.039924222293068946
55	0.6830299037242367	0.015703375978727906
65	0.7220614032210771	0.012093981883764869
75	0.7321928132074076	0.010825975479477027

rcBK

0.5	0.26695624743526597	0.06872246074379718
1.5	0.3963796213757124	0.020771547359530258
2.5	0.3831281311280924	0.021777172910246567
3.5	0.3783695677298021	0.023795437725127322
4.5	0.39082849057442537	0.021218136619561134
5.5	0.4019111558550072	0.019510402624470194
6.5	0.4221419633744331	0.016828345642193526
7.5	0.4322548413294863	0.01567955296582265
8.5	0.4096178855443453	0.018293970666231802
9.5	0.4169919083918344	0.017399938736126226
12.5	0.4069676251560897	0.008352017975185883
17.5	0.43260061657685656	0.0068240199653511364
22.5	0.46359119362090323	0.005456662431383732
27.5	0.47780406452961227	0.00484171180483265
32.5	0.49958707005686986	0.004164582617617203
37.5	0.5236525241805261	0.0034997720781532737
42.5	0.5423439110172968	0.003053768201813796
47.5	0.5632789704839016	0.002609635132381296
52.5	0.5892137231595614	0.002187203671735368
57.5	0.6099364744606308	0.0018806326913752233
62.5	0.6305232164877005	0.001623670423193055
67.5	0.6575879927981569	0.0013253329314351849
72.5	0.6825384313695224	0.0011093443342246466
77.5	0.7049861572887774	0.0009385548186309033 


==> anc/figure4.dat <==
---->> FIGURE 4

For each model the following columns are shown

COLUMN 1 = e3{4}/e3{2}
COLUMN 2 = error on e3{4}/e3{2}
COLUMN 3 = e3{6}/e3{4}
COLUMN 4 = error on e3{6}/e3{4}

TRENTO P=-1

0.45055598661933993	0.0029080479532248692	0.7945125916474695	0.044438455649128496
0.46271582043124226	0.0026635042218808793	0.8468046939838124	0.0271387549228412
0.4785074479739966	0.0023527981502614987	0.7958986767446418	0.02834269898908506
0.49256837085479804	0.0021143541004085623	0.7544107738034256	0.03039292510238662
0.5040995403550348	0.0019409291454149456	0.7753337083483921	0.022483392362459838
0.5276309477017257	0.0016372129065289297	0.804495867787596	0.013173277177332365
0.5509208141829298	0.001379407549546415	0.8042221764369695	0.009636787045251005
0.5727474091868658	0.0011736769151671083	0.8068320516299761	0.007145853087485248
0.6006739837920075	0.0009538539850078712	0.8167490467589047	0.004780470304036042
0.6310606787988661	0.0007675363374621388	0.8505132737479585	0.0026377287343593583
0.6581990755257695	0.0006144737051500762	0.8721609253885969	0.0016168190323347506
0.6820766692253942	0.0005323856938556229	0.8903110407747433	0.001108425494954704

TRENTO P=0

0.4209188614520276	0.004813752672214544	0.8778203730267381	0.05501785929684739
0.43853212927907037	0.004214932953355127	0.8908169087416307	0.039921290405439555
0.4493268765523828	0.003858778073795207	0.8434119013471356	0.04256660353217484
0.47064198165200405	0.0032729816373559596	0.7710997920545724	0.048929402549697285
0.4935736307771271	0.0027659612257451066	0.8162219535832637	0.025625520648051722
0.5153568574543788	0.0023458838407107033	0.7551033171474302	0.028627431740504757
0.5447373119963925	0.0018910486712002193	0.7801853961004626	0.01615344109562893
0.5780765134328378	0.0014827642547517528	0.8112234612003786	0.008506681104321852
0.6068404175514852	0.0012083061837792864	0.8395616299720556	0.004963337658437262
0.6337763892267776	0.000993501967632058	0.857645516404692	0.003190086932397152
0.6584285747772802	0.0008307688777184254	0.8819885226061343	0.001990918873696788
0.6716180278478531	0.000746640077518022	0.8885225904581107	0.0016190037268545608

TRENTO P=1

0.3768275284576229	0.004995870781197535	0.7883491021379321	0.14103275792009246
0.43921295717918785	0.0030016132455388837	0.6137038843319518	0.1769935969308367
0.47144339146944786	0.0023440117078848536	0.5957787278137704	0.12813668160174949
0.5027559972117566	0.0018693280973409367	0.7691246842346864	0.0224027382621295
0.5342321598835433	0.0014942162520559152	0.8273250440368614	0.009891595859397811
0.5670675990536364	0.0011829040701773937	0.8509830056159663	0.005481169667894354
0.600369188706527	0.0009387316946335312	0.876446596204528	0.0030179921155031857
0.6293219004577016	0.0007671413788810767	0.8978131073522629	0.001814423578319022
0.6552221963702651	0.0006410908416850012	0.9125758743527376	0.0011855511055629663
0.6759909890029079	0.00055584395218062	0.9250811245826329	0.0008339030404484743
0.6886455596582141	0.0005066187395632002	0.9283078750973578	0.0006988270998658621
0.6915364449963347	0.0004918896509372631	0.9240956273706411	0.0006986308299354695

rcBK

0.46359119362090323	0.005456662431383732	0.8865549764696935	0.044611394794569784
0.47780406452961227	0.00484171180483265	0.769557146998069	0.07055212980776818
0.49958707005686986	0.004164582617617203	0.8455192221467664	0.03230460699588656
0.5236525241805261	0.0034997720781532737	0.8350156224172621	0.024555956407724334
0.5423439110172968	0.003053768201813796	0.850235145549212	0.01640472606041021
0.5632789704839016	0.002609635132381296	0.8436499028874909	0.012985435255952861
0.5892137231595614	0.002187203671735368	0.8698192865697415	0.007998374052354536
0.6099364744606308	0.0018806326913752233	0.8784413095513516	0.005647847497809807
0.6305232164877005	0.001623670423193055	0.892273547592036	0.003960620176847441
0.6575879927981569	0.0013253329314351849	0.8925262436864745	0.0028906935499847216
0.6825384313695224	0.0011093443342246466	0.9072136617444536	0.0019393129505217593
0.7049861572887774	0.0009385548186309033	0.9145862904868753	0.0014273096764590852


==> anc/figure5.dat <==
---->> FIGURE 5

i) For each model the following columns are shown

COLUMN 1 = centrality [%]
COLUMN 2 = e2{4}/e2{2}
COLUMN 3 = error on e2{4}/e2{2}

TRENTO P=1 sigma=0.3fm

0.0275	0.6746401086539258	0.01047495506613213
0.275	0.682120523789105	0.0031736542405696403
1.5	0.6971576168638123	0.0013425668779030924
3.75	0.7105346303973178	0.0010766103198331873
7.5	0.7197480419149455	0.0007097326686470005
12.5	0.7311583654532143	0.0006362072686426995
17.5	0.7384684793937795	0.000641601218605827

TRENTO P=1 sigma=0.4fm

0.0275	0.6632323622903513	0.011720871439056287
0.275	0.6731206107579014	0.0035152880858888157
1.5	0.6822846042390641	0.001487009657487656
3.75	0.6948499695944265	0.001273833466362949
7.5	0.7015624865687394	0.0008323655668470422
12.5	0.7127805239438977	0.0007496272714312659
17.5	0.7211407551394342	0.0007523981983156482

ii) For each model the following columns are shown

COLUMN 1 = centrality [%]
COLUMN 2 = e3{4}/e3{2}
COLUMN 3 = error on e3{4}/e3{2}

TRENTO P=1 sigma=0.3fm

0.0275	0.6690784168651359	0.010873537751295096
0.275	0.6793115916452064	0.003203077590173296
1.5	0.6901779012303607	0.0014166616494593529
3.75	0.6964681758123299	0.0011906976723584997
7.5	0.7043436052158202	0.0007931716874789427
12.5	0.7112877051226151	0.0007367469974269336
17.5	0.7165796821825376	0.0007542313427830788

TRENTO P=1 sigma=0.4fm

0.0275	0.6634056932407202	0.011814406559202913
0.275	0.6549498411028651	0.00400550501904037
1.5	0.6606445151102899	0.0017516437792945486
3.75	0.6709391177245136	0.0015185105442227502
7.5	0.6731019071697675	0.001022447077198808
12.5	0.6778616487359272	0.0009625942943085992
17.5	0.6777520702528779	0.0010243414606939613


==> anc/figure6.dat <==
---->> FIGURE 6

i) For each model the following columns are shown

COLUMN 1 = e2{4}/e2{2}
COLUMN 2 = error on e2{4}/e2{2}

TRENTO P=1 sigma=0.3fm

0.6746401086539258	0.01047495506613213
0.682120523789105	0.0031736542405696403
0.6971576168638123	0.0013425668779030924
0.7105346303973178	0.0010766103198331873
0.7197480419149455	0.0007097326686470005
0.7311583654532143	0.0006362072686426995
0.7384684793937795	0.000641601218605827

TRENTO P=1 sigma=0.4fm

0.6632323622903513	0.011720871439056287
0.6731206107579014	0.0035152880858888157
0.6822846042390641	0.001487009657487656
0.6948499695944265	0.001273833466362949
0.7015624865687394	0.0008323655668470422
0.7127805239438977	0.0007496272714312659
0.7211407551394342	0.0007523981983156482

ii) For each model the following columns are shown

COLUMN 1 = e2{6}/e2{4}
COLUMN 2 = error on e2{6}/e2{4}

TRENTO P=1 sigma=0.3fm

0.925621628306557	0.015554354353820068
0.9287612118372016	0.004517017171996172
0.931563879235326	0.0017239885950953004
0.9377591022493986	0.0012293318133681133
0.9406668402797036	0.0007571163073605176
0.9437263030711476	0.0006293982872542692
0.9450736479014367	0.0006101705142613717

TRENTO P=1 sigma=0.4fm

0.9314961485288654	0.016951508198825037
0.9306294825299074	0.005091395695179003
0.9216874383627838	0.002250621792338933
0.9349570356738112	0.0015972740874080416
0.9353286472830353	0.0010102185720284446
0.9385764634581995	0.0008403437723424782
0.9419155554257034	0.0007871120092440355

iii) For each model the following columns are shown

COLUMN 1 = e2{8}/e2{6}
COLUMN 2 = error on e2{8}/e2{6}

TRENTO P=1 sigma=0.3fm

0.9759792470507587	0.01413288596750353
0.9751636132098372	0.003980210449096638
0.9796375160117069	0.001377517317020991
0.9823303218830315	0.0008885149759833337
0.9831936687042262	0.0005257277252381845
0.9841214474137747	0.00041707500001605794
0.9841937870804134	0.0003990487842256173

TRENTO P=1 sigma=0.4fm

0.9875108701526992	0.012999028383327888
0.979079988417921	0.0042252948809626475
0.9730327741937098	0.002147637828731142
0.982025808808727	0.001197652265692742
0.9813529019464988	0.0007616480899487134
0.9818878402742821	0.0006097003474900886
0.983156051157586	0.0005422323390300016


==> anc/figure7.dat <==
---->> FIGURE 7

i) For each model the following columns are shown

COLUMN 1 = e3{4}/e3{2}
COLUMN 2 = error on e3{4}/e3{2}

TRENTO P=1 sigma=0.3fm

0.6690784168651359	0.010873537751295096
0.6793115916452064	0.003203077590173296
0.6901779012303607	0.0014166616494593529
0.6964681758123299	0.0011906976723584997
0.7043436052158202	0.0007931716874789427
0.7112877051226151	0.0007367469974269336
0.7165796821825376	0.0007542313427830788

TRENTO P=1 sigma=0.4fm

0.6634056932407202	0.011814406559202913
0.6549498411028651	0.00400550501904037
0.6606445151102899	0.0017516437792945486
0.6709391177245136	0.0015185105442227502
0.6731019071697675	0.001022447077198808
0.6778616487359272	0.0009625942943085992
0.6777520702528779	0.0010243414606939613

ii) For each model the following columns are shown

COLUMN 1 = e3{6}/e3{4}
COLUMN 2 = error on e3{6}/e3{4}

TRENTO P=1 sigma=0.3fm

0.9277179464570136	0.016442086844951874
0.9294814497062382	0.004512648916296647
0.9301333521657821	0.0019004617716583752
0.9308660902498251	0.0015475264114222322
0.9342662200691181	0.0009644965971163981
0.93556739823286	0.0008601151477399914
0.9365135625155792	0.0008545403123152017

TRENTO P=1 sigma=0.4fm

0.9385999312555758	0.01630197957096912
0.925746704660178	0.0065651412275294
0.9201053945399417	0.0029405167938312514
0.9274287897832315	0.002275719551514764
0.9240831044145342	0.0015644242864919357
0.9231620951719631	0.0014590716881458438
0.9194153173843175	0.0016184001182412157

